Defect two-point functions in 6d (2,0) theories

We consider correlation functions in 6d $(2,0)$ theories of two $\frac{1}{2}$-BPS operators inserted away from a $\frac{1}{2}$-BPS surface defect. In the large central charge limit the leading connected contribution corresponds to sums of tree-level Witten diagram in AdS$_7\times$S$^4$ in the presence of an AdS$_3$ defect. We show that these correlators can be uniquely determined by imposing only superconformal symmetry and consistency conditions, eschewing the details of the complicated effective Lagrangian. We explicitly compute all such two-point functions. The result exhibits remarkable hidden simplicity.

==> submission.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Defect two-point functions in 6d (2,0) theories*)


(* ::Subsection:: *)
(*Ancillary functions*)


(* ::Subsubsection::Closed:: *)
(*Changes of coordinates*)


\[Xi]\[Chi]2zzb = {
	\[Xi] -> (1-z)(1-zb) / Sqrt[z zb],
	\[Chi] -> (z + zb) / Sqrt[z zb]
};
ZZb2zzb = {Z -> -(1-z)^2/(2z), Zb -> -(1-zb)^2/(2zb)};
\[Sigma]2w = {\[Sigma] -> -(1-w)^2 / (2w)};


(* ::Subsubsection::Closed:: *)
(*Position space diagrams*)


(* ::Text:: *)
(* Contact diagram*)


contDiag[\[CapitalDelta]1_, \[CapitalDelta]2_][z_, zb_] := (
	\[Pi]^(3/2) / 2^(\[CapitalDelta]1+\[CapitalDelta]2)
	Gamma[(\[CapitalDelta]1+\[CapitalDelta]2-2)/2] / Gamma[(\[CapitalDelta]1+\[CapitalDelta]2+1)/2]
	Hypergeometric2F1[\[CapitalDelta]1, \[CapitalDelta]2, (\[CapitalDelta]1+\[CapitalDelta]2+1)/2, -(Sqrt[z zb]+1/Sqrt[z zb]-2)/4]
);


(* ::Text:: *)
(*Decompose bulk exchange diagrams into contact diagrams*)


Clear[EDecomp];
EDecomp[\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]_, 0] := Sum[With[{\[CapitalDelta]b = (\[CapitalDelta]1+\[CapitalDelta]2-\[CapitalDelta])/2},
	Pochhammer[1-\[CapitalDelta]b, n-1] Pochhammer[4-\[CapitalDelta]-\[CapitalDelta]b, n-1] / (
	Pochhammer[1-\[CapitalDelta]1, n]   Pochhammer[1-\[CapitalDelta]2, n])
	CC[\[CapitalDelta]1-n, \[CapitalDelta]2-n] / (4 \[Xi]^n)
], {n, 1, (\[CapitalDelta]1+\[CapitalDelta]2-\[CapitalDelta])/2}]
(* This complicated expression is taken from https://arxiv.org/src/2306.11896v1/anc/WittenDiagramBootstrap.wl *)
EDecomp[\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]_, 2] := Expand[
	-(((36 \[CapitalDelta]^2-12 \[CapitalDelta]^3+\[CapitalDelta]^4+120 \[CapitalDelta]1-18 \[CapitalDelta] \[CapitalDelta]1+3 \[CapitalDelta]^2 \[CapitalDelta]1+80 \[CapitalDelta]1^2-6 \[CapitalDelta] \[CapitalDelta]1^2+\[CapitalDelta]^2 \[CapitalDelta]1^2-5 \[CapitalDelta]1^3-6 \[CapitalDelta] \[CapitalDelta]2+\[CapitalDelta]^2 \[CapitalDelta]2+50 \[CapitalDelta]1 \[CapitalDelta]2-12 \[CapitalDelta] \[CapitalDelta]1 \[CapitalDelta]2+2 \[CapitalDelta]^2 \[CapitalDelta]1 \[CapitalDelta]2-15 \[CapitalDelta]1^2 \[CapitalDelta]2-30 \[CapitalDelta]2^2+6 \[CapitalDelta] \[CapitalDelta]2^2-\[CapitalDelta]^2 \[CapitalDelta]2^2-5 \[CapitalDelta]1 \[CapitalDelta]2^2+5 \[CapitalDelta]2^3) CC[\[CapitalDelta]1,\[CapitalDelta]2])/(3 (5-\[CapitalDelta]) (6-\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta]))+(5 \[CapitalDelta]2 (1+\[CapitalDelta]2) (6 \[CapitalDelta]-\[CapitalDelta]^2+16 \[CapitalDelta]1-\[CapitalDelta]1^2-6 \[CapitalDelta]2-2 \[CapitalDelta]1 \[CapitalDelta]2+\[CapitalDelta]2^2) CC[\[CapitalDelta]1,2+\[CapitalDelta]2])/(3 (5-\[CapitalDelta]) (6-\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta])-(\[CapitalDelta]1 \[CapitalDelta]2 (40 \[Xi]+24 \[CapitalDelta] \[Xi]-4 \[CapitalDelta]^2 \[Xi]+20 \[CapitalDelta]1 \[Xi]+20 \[CapitalDelta]2 \[Xi]-60 \[Chi]+42 \[CapitalDelta] \[Chi]-7 \[CapitalDelta]^2 \[Chi]-80 \[CapitalDelta]1 \[Chi]+5 \[CapitalDelta]1^2 \[Chi]+30 \[CapitalDelta]2 \[Chi]+10 \[CapitalDelta]1 \[CapitalDelta]2 \[Chi]-5 \[CapitalDelta]2^2 \[Chi]) CC[1+\[CapitalDelta]1,1+\[CapitalDelta]2])/(3 (5-\[CapitalDelta]) (6-\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta])+(20 \[CapitalDelta]1 \[CapitalDelta]2 (1+\[CapitalDelta]2) (2+\[CapitalDelta]2) \[Xi] CC[1+\[CapitalDelta]1,3+\[CapitalDelta]2])/(3 (5-\[CapitalDelta]) (6-\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta])+(\[CapitalDelta]1 (1+\[CapitalDelta]1) (120-114 \[CapitalDelta]+19 \[CapitalDelta]^2+80 \[CapitalDelta]1-5 \[CapitalDelta]1^2-30 \[CapitalDelta]2-10 \[CapitalDelta]1 \[CapitalDelta]2+5 \[CapitalDelta]2^2) CC[2+\[CapitalDelta]1,\[CapitalDelta]2])/(3 (-6+\[CapitalDelta]) (-5+\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta])+(20 \[CapitalDelta]1 (1+\[CapitalDelta]1) \[CapitalDelta]2 (1+\[CapitalDelta]2) \[Xi] \[Chi] CC[2+\[CapitalDelta]1,2+\[CapitalDelta]2])/(3 (5-\[CapitalDelta]) (6-\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta])+(20 \[CapitalDelta]1 (1+\[CapitalDelta]1) (2+\[CapitalDelta]1) \[CapitalDelta]2 \[Xi] CC[3+\[CapitalDelta]1,1+\[CapitalDelta]2])/(3 (5-\[CapitalDelta]) (6-\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta])
	+Sum[-(((((60+10 n-6 \[CapitalDelta]+\[CapitalDelta]^2-5 \[CapitalDelta]1-5 \[CapitalDelta]2) (4+2 n-\[CapitalDelta]-\[CapitalDelta]1-\[CapitalDelta]2) (-2+2 n+\[CapitalDelta]-\[CapitalDelta]1-\[CapitalDelta]2) \[Xi]^-n CC[-n+\[CapitalDelta]1,-n+\[CapitalDelta]2])/(3 (5-\[CapitalDelta]) (6-\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta])+((-1+n-\[CapitalDelta]2) (n-\[CapitalDelta]2) (200+140 n+20 n^2-42 \[CapitalDelta]+7 \[CapitalDelta]^2-70 \[CapitalDelta]1-20 n \[CapitalDelta]1+5 \[CapitalDelta]1^2-70 \[CapitalDelta]2-20 n \[CapitalDelta]2+10 \[CapitalDelta]1 \[CapitalDelta]2+5 \[CapitalDelta]2^2) \[Xi]^-n CC[-n+\[CapitalDelta]1,2-n+\[CapitalDelta]2])/(3 (5-\[CapitalDelta]) (6-\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta])-((n-\[CapitalDelta]2) \[Xi]^-n (-560 \[Xi]+200 n \[Xi]+120 n^2 \[Xi]+96 \[CapitalDelta] \[Xi]-72 n \[CapitalDelta] \[Xi]-16 \[CapitalDelta]^2 \[Xi]+12 n \[CapitalDelta]^2 \[Xi]-120 \[CapitalDelta]1 \[Xi]-100 n \[CapitalDelta]1 \[Xi]+24 \[CapitalDelta] \[CapitalDelta]1 \[Xi]-4 \[CapitalDelta]^2 \[CapitalDelta]1 \[Xi]+20 \[CapitalDelta]1^2 \[Xi]-80 \[CapitalDelta]2 \[Xi]-140 n \[CapitalDelta]2 \[Xi]+48 \[CapitalDelta] \[CapitalDelta]2 \[Xi]-8 \[CapitalDelta]^2 \[CapitalDelta]2 \[Xi]+60 \[CapitalDelta]1 \[CapitalDelta]2 \[Xi]+40 \[CapitalDelta]2^2 \[Xi]+240 \[Chi]-80 n \[Chi]-140 n^2 \[Chi]-20 n^3 \[Chi]-288 \[CapitalDelta] \[Chi]-102 n \[CapitalDelta] \[Chi]+48 \[CapitalDelta]^2 \[Chi]+17 n \[CapitalDelta]^2 \[Chi]+140 \[CapitalDelta]1 \[Chi]+210 n \[CapitalDelta]1 \[Chi]+40 n^2 \[CapitalDelta]1 \[Chi]+30 \[CapitalDelta] \[CapitalDelta]1 \[Chi]-5 \[CapitalDelta]^2 \[CapitalDelta]1 \[Chi]-70 \[CapitalDelta]1^2 \[Chi]-25 n \[CapitalDelta]1^2 \[Chi]+5 \[CapitalDelta]1^3 \[Chi]-60 \[CapitalDelta]2 \[Chi]+70 n \[CapitalDelta]2 \[Chi]+20 n^2 \[CapitalDelta]2 \[Chi]+72 \[CapitalDelta] \[CapitalDelta]2 \[Chi]-12 \[CapitalDelta]^2 \[CapitalDelta]2 \[Chi]-70 \[CapitalDelta]1 \[CapitalDelta]2 \[Chi]-30 n \[CapitalDelta]1 \[CapitalDelta]2 \[Chi]+10 \[CapitalDelta]1^2 \[CapitalDelta]2 \[Chi]-5 n \[CapitalDelta]2^2 \[Chi]+5 \[CapitalDelta]1 \[CapitalDelta]2^2 \[Chi]) CC[1-n+\[CapitalDelta]1,1-n+\[CapitalDelta]2])/(3 (5-\[CapitalDelta]) (6-\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta])-(20 (8+3 n-\[CapitalDelta]1-2 \[CapitalDelta]2) (-2+n-\[CapitalDelta]2) (-1+n-\[CapitalDelta]2) (n-\[CapitalDelta]2) \[Xi]^(1-n) CC[1-n+\[CapitalDelta]1,3-n+\[CapitalDelta]2])/(3 (5-\[CapitalDelta]) (6-\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta])+((480-440 n-180 n^2+120 n^3+20 n^4-936 \[CapitalDelta]+330 n \[CapitalDelta]+246 n^2 \[CapitalDelta]+588 \[CapitalDelta]^2-55 n \[CapitalDelta]^2-41 n^2 \[CapitalDelta]^2-144 \[CapitalDelta]^3+12 \[CapitalDelta]^4+560 \[CapitalDelta]1+170 n \[CapitalDelta]1-310 n^2 \[CapitalDelta]1-60 n^3 \[CapitalDelta]1-474 \[CapitalDelta] \[CapitalDelta]1-348 n \[CapitalDelta] \[CapitalDelta]1+79 \[CapitalDelta]^2 \[CapitalDelta]1+58 n \[CapitalDelta]^2 \[CapitalDelta]1+10 \[CapitalDelta]1^2+255 n \[CapitalDelta]1^2+65 n^2 \[CapitalDelta]1^2+102 \[CapitalDelta] \[CapitalDelta]1^2-17 \[CapitalDelta]^2 \[CapitalDelta]1^2-65 \[CapitalDelta]1^3-30 n \[CapitalDelta]1^3+5 \[CapitalDelta]1^4-120 \[CapitalDelta]2+190 n \[CapitalDelta]2-50 n^2 \[CapitalDelta]2-20 n^3 \[CapitalDelta]2+144 \[CapitalDelta] \[CapitalDelta]2-144 n \[CapitalDelta] \[CapitalDelta]2-24 \[CapitalDelta]^2 \[CapitalDelta]2+24 n \[CapitalDelta]^2 \[CapitalDelta]2-190 \[CapitalDelta]1 \[CapitalDelta]2+110 n \[CapitalDelta]1 \[CapitalDelta]2+50 n^2 \[CapitalDelta]1 \[CapitalDelta]2+144 \[CapitalDelta] \[CapitalDelta]1 \[CapitalDelta]2-24 \[CapitalDelta]^2 \[CapitalDelta]1 \[CapitalDelta]2-60 \[CapitalDelta]1^2 \[CapitalDelta]2-40 n \[CapitalDelta]1^2 \[CapitalDelta]2+10 \[CapitalDelta]1^3 \[CapitalDelta]2-5 n \[CapitalDelta]2^2+5 n^2 \[CapitalDelta]2^2+5 \[CapitalDelta]1 \[CapitalDelta]2^2-10 n \[CapitalDelta]1 \[CapitalDelta]2^2+5 \[CapitalDelta]1^2 \[CapitalDelta]2^2) \[Xi]^-n CC[2-n+\[CapitalDelta]1,-n+\[CapitalDelta]2])/(3 (5-\[CapitalDelta]) (6-\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta])-(2 (-1+n-\[CapitalDelta]2) (n-\[CapitalDelta]2) \[Xi]^(1-n) (80 \[Xi]-40 n \[Xi]+24 \[CapitalDelta] \[Xi]-4 \[CapitalDelta]^2 \[Xi]+20 \[CapitalDelta]1 \[Xi]+20 \[CapitalDelta]2 \[Xi]-140 \[Chi]+50 n \[Chi]+30 n^2 \[Chi]+72 \[CapitalDelta] \[Chi]-12 \[CapitalDelta]^2 \[Chi]-70 \[CapitalDelta]1 \[Chi]-40 n \[CapitalDelta]1 \[Chi]+10 \[CapitalDelta]1^2 \[Chi]+20 \[CapitalDelta]2 \[Chi]-20 n \[CapitalDelta]2 \[Chi]+20 \[CapitalDelta]1 \[CapitalDelta]2 \[Chi]) CC[2-n+\[CapitalDelta]1,2-n+\[CapitalDelta]2])/(3 (5-\[CapitalDelta]) (6-\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta])+(40 (-3+n-\[CapitalDelta]2) (-2+n-\[CapitalDelta]2) (-1+n-\[CapitalDelta]2) (n-\[CapitalDelta]2) \[Xi]^(2-n) CC[2-n+\[CapitalDelta]1,4-n+\[CapitalDelta]2])/(3 (5-\[CapitalDelta]) (6-\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta])+(4 (-2+n-\[CapitalDelta]1) (n-\[CapitalDelta]2) (100-25 n-15 n^2-72 \[CapitalDelta]+12 \[CapitalDelta]^2+35 \[CapitalDelta]1+20 n \[CapitalDelta]1-5 \[CapitalDelta]1^2-10 \[CapitalDelta]2+10 n \[CapitalDelta]2-10 \[CapitalDelta]1 \[CapitalDelta]2) \[Xi]^(1-n) CC[3-n+\[CapitalDelta]1,1-n+\[CapitalDelta]2])/(3 (5-\[CapitalDelta]) (6-\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta])+(40 (-2+n-\[CapitalDelta]1) (-2+n-\[CapitalDelta]2) (-1+n-\[CapitalDelta]2) (n-\[CapitalDelta]2) \[Xi]^(2-n) \[Chi] CC[3-n+\[CapitalDelta]1,3-n+\[CapitalDelta]2])/(3 (5-\[CapitalDelta]) (6-\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta])+(40 (-3+n-\[CapitalDelta]1) (-2+n-\[CapitalDelta]1) (-1+n-\[CapitalDelta]2) (n-\[CapitalDelta]2) \[Xi]^(2-n) CC[4-n+\[CapitalDelta]1,2-n+\[CapitalDelta]2])/(3 (5-\[CapitalDelta]) (6-\[CapitalDelta]) (-1+\[CapitalDelta]) \[CapitalDelta])) Pochhammer[1/2 (6-\[CapitalDelta]-\[CapitalDelta]1-\[CapitalDelta]2),-1+n] Pochhammer[1/2 (\[CapitalDelta]-\[CapitalDelta]1-\[CapitalDelta]2),-1+n])/(2 Pochhammer[1-\[CapitalDelta]1,-2+n] Pochhammer[1-\[CapitalDelta]2,n])),{n,1,1/2 (2-\[CapitalDelta]+\[CapitalDelta]1+\[CapitalDelta]2)}]
];
EDecomp[\[CapitalDelta]_, \[CapitalDelta]_, 6, 2] := 
	Expand @ Normal @ Series[EDecomp[\[CapitalDelta]+\[Epsilon], \[CapitalDelta]+\[Epsilon], 6+2\[Epsilon], 2], {\[Epsilon], 0, 0}]


(* ::Text:: *)
(*Decompose defect exchange diagrams into contact diagrams*)


Clear[EhDecomp];
EhDecomp[\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]h_, 0] := Sum[
	Pochhammer[(\[CapitalDelta]h+2-\[CapitalDelta]1)/2, n-1] Pochhammer[(4-\[CapitalDelta]h-\[CapitalDelta]1)/2, n-1] / (
	4 Pochhammer[1-\[CapitalDelta]1, 2n]) CC[\[CapitalDelta]1-2n, \[CapitalDelta]2]
, {n, 1, (\[CapitalDelta]1-\[CapitalDelta]h)/2}]
EhDecomp[\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]h_, 1] := 2 \[CapitalDelta]1 \[CapitalDelta]2 \[Chi] EhDecomp[\[CapitalDelta]1, \[CapitalDelta]2, \[CapitalDelta]h, 1]


(* ::Text:: *)
(*Decompose Polyakov-Regge blocks into Witten diagrams*)


Clear[PDecomp];
PDecomp[\[CapitalDelta]_, \[CapitalDelta]_, 6, 2] := 
	Expand @ Normal @ Series[PDecomp[\[CapitalDelta]+\[Epsilon], \[CapitalDelta]+\[Epsilon], 6+2\[Epsilon], 2], {\[Epsilon], 0, 0}];
PDecomp[\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]_, l_] /; l==0 || l==2 := Module[
	{\[CapitalDelta]b = (\[CapitalDelta]1+\[CapitalDelta]2-\[CapitalDelta])/2, k1, k2, k3, wd},
	k1 := (
		2^(\[CapitalDelta]+2) (-1)^(\[CapitalDelta]b+1) Gamma[(\[CapitalDelta]+1)/2]
		Pochhammer[1-\[CapitalDelta]1, \[CapitalDelta]b] Pochhammer[1-\[CapitalDelta]2, \[CapitalDelta]b] / (
		\[Pi]^(3/2) Gamma[(\[CapitalDelta]-2)/2] (\[CapitalDelta]b-1)! Pochhammer[(8-\[CapitalDelta]-\[CapitalDelta]1-\[CapitalDelta]2)/2, \[CapitalDelta]b-1])
	);
	k2 := 8 (\[CapitalDelta]^2-1) / ((\[CapitalDelta]1+\[CapitalDelta]2-\[CapitalDelta])(\[CapitalDelta]1+\[CapitalDelta]2+\[CapitalDelta]-6)(\[CapitalDelta]^2-(\[CapitalDelta]1-\[CapitalDelta]2)^2));
	k3 := (
		+ 7/12 
		- (\[CapitalDelta]1-\[CapitalDelta]2)^2 (\[CapitalDelta]1+\[CapitalDelta]2-6)^2 / (12 \[CapitalDelta] (\[CapitalDelta]-6))
		+ ((\[CapitalDelta]1-\[CapitalDelta]2)^2-1)((\[CapitalDelta]1+\[CapitalDelta]2-6)^2 - 1) / (12 (\[CapitalDelta]-1)(\[CapitalDelta]-5))
	);
	wd = EE[\[CapitalDelta]1, \[CapitalDelta]2, \[CapitalDelta], l];
	If[l == 0, 
		k1 wd, 
		k1 k2 (wd + k3 CC[\[CapitalDelta]1, \[CapitalDelta]2])
	]
]
PhDecomp[\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]h_, 0] := Module[{k4},
	k4 = (
		8 Gamma[\[CapitalDelta]1] Gamma[\[CapitalDelta]2] / (
		\[Pi] Gamma[(\[CapitalDelta]1-\[CapitalDelta]h)/2] Gamma[(\[CapitalDelta]2-\[CapitalDelta]h)/2] 
		Gamma[(\[CapitalDelta]1+\[CapitalDelta]h-2)/2] Gamma[(\[CapitalDelta]2+\[CapitalDelta]h-2)/2])
	);
	k4 Eh[\[CapitalDelta]1, \[CapitalDelta]2, \[CapitalDelta]h, 0]
];
PhDecomp[\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]h_, 1] := \[Chi] PhDecomp[\[CapitalDelta]1+1, \[CapitalDelta]2+1, \[CapitalDelta]h, 0];


(* ::Subsubsection::Closed:: *)
(*Diagrams in Mellin space*)


\[ScriptCapitalM]CV[\[CapitalDelta]1_, \[CapitalDelta]2_] := \[Pi] Gamma[(\[CapitalDelta]1+\[CapitalDelta]2-2)/2] / (4 Gamma[\[CapitalDelta]1] Gamma[\[CapitalDelta]2]);
\[ScriptCapitalM]V[\[CapitalDelta]1v_, \[CapitalDelta]2v_, \[CapitalDelta]v_, l_] := Module[{R, S, T, U, \[CapitalDelta]1, \[CapitalDelta]2, \[CapitalDelta], nmax},
	R[n_] := (
		\[Pi] Gamma[(\[CapitalDelta]-2)/2] Gamma[(\[CapitalDelta]+\[CapitalDelta]1+\[CapitalDelta]2-6)/2]
		Pochhammer[(\[CapitalDelta]-2)/2, n] Pochhammer[(\[CapitalDelta]-\[CapitalDelta]1-\[CapitalDelta]2+2)/2, n] / (
		16 n! Gamma[\[CapitalDelta]1] Gamma[\[CapitalDelta]2] Gamma[\[CapitalDelta]+n-2])
	);
	S[n_] := 2 (\[CapitalDelta]-\[CapitalDelta]1-\[CapitalDelta]2)(\[CapitalDelta]+\[CapitalDelta]1+\[CapitalDelta]2-6) R[n] / (\[CapitalDelta]-\[CapitalDelta]1-\[CapitalDelta]2+2n) // Factor;
	T[n_] := S[n] / (4(\[CapitalDelta]-5)(\[CapitalDelta]-1)(\[CapitalDelta]+2n-4)) (
		+ (\[CapitalDelta]-5)(\[CapitalDelta]-4)(\[CapitalDelta]-2)\[CapitalDelta]
		+ (\[CapitalDelta]1-\[CapitalDelta]2)^2 (\[CapitalDelta]^2-9\[CapitalDelta]+2n^2+2\[CapitalDelta] n-12n+20)
		+ 2 (\[CapitalDelta]^2-6\[CapitalDelta]+4)n^2
		+ 2 (\[CapitalDelta]^3-8\[CapitalDelta]^2+16\[CapitalDelta]-4)n
		- 2 (\[CapitalDelta]-5)(\[CapitalDelta]-1)(\[CapitalDelta]1+\[CapitalDelta]2)(\[CapitalDelta]+2n-4)
	) // Factor;
	U := \[Pi] Gamma[(\[CapitalDelta]1+\[CapitalDelta]2-2)/2] / (48 (\[CapitalDelta]-5)(\[CapitalDelta]-1) Gamma[\[CapitalDelta]1] Gamma[\[CapitalDelta]2]) (
		+ (\[CapitalDelta]1-\[CapitalDelta]2)^2
		- 7\[CapitalDelta](\[CapitalDelta]-6) + (\[CapitalDelta]1+\[CapitalDelta]2-12)(\[CapitalDelta]1+\[CapitalDelta]2)
		+ 5 (\[CapitalDelta]1-\[CapitalDelta]2)^2 ((\[CapitalDelta]1+\[CapitalDelta]2)^2-12(\[CapitalDelta]1+\[CapitalDelta]2)+36)/(\[CapitalDelta](\[CapitalDelta]-6))
	);
	nmax = (\[CapitalDelta]1v+\[CapitalDelta]2v-\[CapitalDelta]v+l)/2 - 1;
	Switch[l,
		0, Sum[R[n] / (\[Delta]-(\[CapitalDelta]1+\[CapitalDelta]2-\[CapitalDelta]-2n)/2), {n, 0, nmax}],
		2, Sum[(S[n]\[Gamma]+T[n]) / (\[Delta]-(\[CapitalDelta]1+\[CapitalDelta]2-\[CapitalDelta]+2-2n)/2), {n, 0, nmax}] + U
	] /. {\[CapitalDelta]1 -> \[CapitalDelta]1v, \[CapitalDelta]2 -> \[CapitalDelta]2v} /. \[CapitalDelta] -> \[CapitalDelta]v
];
\[ScriptCapitalM]hV[\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]h_, 0] := Module[{V, \[CapitalDelta]d1 = \[CapitalDelta]h-\[CapitalDelta]1, \[CapitalDelta]d2 = \[CapitalDelta]h-\[CapitalDelta]2, nmax},
	V[n_] := (
		- \[Pi] Gamma[(\[CapitalDelta]h+\[CapitalDelta]1-2)/2] Gamma[(\[CapitalDelta]h+\[CapitalDelta]2-2)/2]
		Pochhammer[(2+\[CapitalDelta]d1)/2, n] Pochhammer[(2+\[CapitalDelta]d2)/2, n] / (
		8 n! Gamma[\[CapitalDelta]1] Gamma[\[CapitalDelta]2] Gamma[\[CapitalDelta]h+n])
	);
	nmax = Min[-(2+\[CapitalDelta]d1)/2, -(2+\[CapitalDelta]d2)/2];
	Sum[V[n] / (\[Gamma]-\[CapitalDelta]h-2n), {n, 0, nmax}]
];
\[ScriptCapitalM]hV[\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]h_, 1] := (
	2 \[CapitalDelta]1 \[CapitalDelta]2 (\[Gamma]-\[Delta])
	(\[ScriptCapitalM]hV[\[CapitalDelta]1+1, \[CapitalDelta]2+1, \[CapitalDelta]h, 0] /. \[Gamma] -> \[Gamma]+1)
);

